Rethinking Inter-LoRA Orthogonality in Adapter Merging: Insights from Orthogonal Monte Carlo Dropout

We propose Orthogonal Monte Carlo Dropout, a mechanism that enforces strict orthogonality when combining sparse semantic vectors without extra time complexity. Low-Rank Adaptation (LoRA), a popular fine-tuning method for large models, typically trains a module to represent a specific concept such as an object or a style. When multiple LoRA modules are merged, for example to generate an object in a particular style, their outputs (semantic vectors) may interfere with each other. Our method guarantees that merged LoRA modules remain orthogonal and thus free from direct interference. However, empirical analysis reveals that such orthogonality does not lead to the semantic disentanglement highlighted in prior work on compositional adaptation. This finding suggests that inter-LoRA orthogonality alone may be insufficient for achieving true semantic compositionality, prompting a re-examination of its role in adapter merging.

==> figs/resize.py <==
import os
import argparse
from PIL import Image

def resize_image(image_path, output_path, size):
    image = Image.open(image_path)
    image = image.resize(size)
    image.save(output_path)


if __name__ == "__main__":
    # for each folder in ./dreambooth/ , resize the images to args.res x args.res
    parser = argparse.ArgumentParser()
    parser.add_argument("--res", type=int, default=384)
    args = parser.parse_args()

    os.makedirs(f"./dreambooth{args.res}", exist_ok=True)

    for folder in os.listdir("./dreambooth/"):
        os.makedirs(f"./dreambooth{args.res}/{folder}", exist_ok=True)
        for image in os.listdir(f"./dreambooth/{folder}"):
            resize_image(f"./dreambooth/{folder}/{image}", f"./dreambooth{args.res}/{folder}/{image}", (args.res, args.res))

    print(f"Resized images to {args.res}x{args.res}")

    # for each folder in ./output/ , resize the images to args.res x args.res
    os.makedirs(f"./output{args.res}", exist_ok=True)

    for folder in os.listdir("./output/"):
        os.makedirs(f"./output{args.res}/{folder}", exist_ok=True)
        for image in os.listdir(f"./output/{folder}"):
            resize_image(f"./output/{folder}/{image}", f"./output{args.res}/{folder}/{image}", (args.res, args.res))

    print(f"Resized images to {args.res}x{args.res}")

    # for each folder in ./output_single_lora/ , resize the images to args.res x args.res
    os.makedirs(f"./output_single_lora{args.res}", exist_ok=True)

    for folder in os.listdir("./output_single_lora/"):
        os.makedirs(f"./output_single_lora{args.res}/{folder}", exist_ok=True)
        for folder2 in os.listdir(f"./output_single_lora/{folder}"):
            if folder2 == ".DS_Store":
                continue
            os.makedirs(f"./output_single_lora{args.res}/{folder}/{folder2}", exist_ok=True)
            for image in os.listdir(f"./output_single_lora/{folder}/{folder2}"):
                resize_image(f"./output_single_lora/{folder}/{folder2}/{image}", f"./output_single_lora{args.res}/{folder}/{folder2}/{image}", (args.res, args.res))

    print(f"Resized images to {args.res}x{args.res}")

